Multipositivity Constrains the Chiral Lagrangian

The chiral Lagrangian is a cornerstone of modern particle physics, offering a systematic and quantitative description of low-energy pions. Using tools from the modern scattering amplitudes program, we show that consistent multiparticle dynamics impose novel constraints on the coupling constants of this theory. In the planar limit, these constraints imply that certain Wilson coefficients of the chiral Lagrangian are bounded from below by the chiral anomaly. Our results reveal a subtle connection between the anomalous and nonanomalous sectors of the underlying strong interactions, while introducing a novel formulation of multipositivity bounds that holds for any planar tree-level theory.

==> anc/ChiralPerturbationTheoryAmplitudes.txt <==
{X[1, 3]/(2*Fpi^2) + (2*L3*X[1, 3]^2)/Fpi^4 + (4*L4*X[1, 3]^2)/Fpi^4 + 
  X[2, 4]/(2*Fpi^2) + (8*L4*X[1, 3]*X[2, 4])/Fpi^4 + (2*L3*X[2, 4]^2)/Fpi^4 + 
  (4*L4*X[2, 4]^2)/Fpi^4, (\[Kappa]*eps . p1 . p2 . p3 . p4)/
  (6*Sqrt[2]*Fpi^5*Pi^2), X[1, 3]/(4*Fpi^4) + (L3*X[1, 3]^2)/Fpi^6 + 
  (2*L4*X[1, 3]^2)/Fpi^6 + X[1, 5]/(4*Fpi^4) + (L3*X[1, 3]*X[1, 5])/Fpi^6 + 
  (2*L4*X[1, 3]*X[1, 5])/Fpi^6 + (4*L3^2*X[1, 3]^2*X[1, 5])/Fpi^8 + 
  (16*L3*L4*X[1, 3]^2*X[1, 5])/Fpi^8 + (16*L4^2*X[1, 3]^2*X[1, 5])/Fpi^8 - 
  (X[1, 3]*X[1, 5])/(4*Fpi^4*X[1, 4]) - (L3*X[1, 3]^2*X[1, 5])/
   (Fpi^6*X[1, 4]) - (2*L4*X[1, 3]^2*X[1, 5])/(Fpi^6*X[1, 4]) - 
  (4*L3^2*X[1, 3]*X[1, 4]*X[1, 5])/Fpi^8 - (16*L3*L4*X[1, 3]*X[1, 4]*X[1, 5])/
   Fpi^8 - (16*L4^2*X[1, 3]*X[1, 4]*X[1, 5])/Fpi^8 + (L3*X[1, 5]^2)/Fpi^6 + 
  (2*L4*X[1, 5]^2)/Fpi^6 + (4*L3^2*X[1, 3]*X[1, 5]^2)/Fpi^8 + 
  (16*L3*L4*X[1, 3]*X[1, 5]^2)/Fpi^8 + (16*L4^2*X[1, 3]*X[1, 5]^2)/Fpi^8 - 
  (L3*X[1, 3]*X[1, 5]^2)/(Fpi^6*X[1, 4]) - (2*L4*X[1, 3]*X[1, 5]^2)/
   (Fpi^6*X[1, 4]) - (4*L3^2*X[1, 3]^2*X[1, 5]^2)/(Fpi^8*X[1, 4]) - 
  (16*L3*L4*X[1, 3]^2*X[1, 5]^2)/(Fpi^8*X[1, 4]) - 
  (16*L4^2*X[1, 3]^2*X[1, 5]^2)/(Fpi^8*X[1, 4]) + X[2, 4]/(4*Fpi^4) + 
  (2*L3*X[1, 5]*X[2, 4])/Fpi^6 + (8*L4*X[1, 5]*X[2, 4])/Fpi^6 + 
  (16*L3*L4*X[1, 3]*X[1, 5]*X[2, 4])/Fpi^8 + 
  (32*L4^2*X[1, 3]*X[1, 5]*X[2, 4])/Fpi^8 - 
  (X[1, 5]*X[2, 4])/(4*Fpi^4*X[1, 4]) - (4*L4*X[1, 3]*X[1, 5]*X[2, 4])/
   (Fpi^6*X[1, 4]) - (4*L3^2*X[1, 4]*X[1, 5]*X[2, 4])/Fpi^8 - 
  (16*L3*L4*X[1, 4]*X[1, 5]*X[2, 4])/Fpi^8 - 
  (16*L4^2*X[1, 4]*X[1, 5]*X[2, 4])/Fpi^8 + (8*L3^2*X[1, 5]^2*X[2, 4])/
   Fpi^8 + (32*L3*L4*X[1, 5]^2*X[2, 4])/Fpi^8 + 
  (32*L4^2*X[1, 5]^2*X[2, 4])/Fpi^8 - (L3*X[1, 5]^2*X[2, 4])/
   (Fpi^6*X[1, 4]) - (2*L4*X[1, 5]^2*X[2, 4])/(Fpi^6*X[1, 4]) - 
  (16*L3*L4*X[1, 3]*X[1, 5]^2*X[2, 4])/(Fpi^8*X[1, 4]) - 
  (32*L4^2*X[1, 3]*X[1, 5]^2*X[2, 4])/(Fpi^8*X[1, 4]) + 
  (L3*X[2, 4]^2)/Fpi^6 + (2*L4*X[2, 4]^2)/Fpi^6 + 
  (8*L3^2*X[1, 5]*X[2, 4]^2)/Fpi^8 + (32*L3*L4*X[1, 5]*X[2, 4]^2)/Fpi^8 + 
  (32*L4^2*X[1, 5]*X[2, 4]^2)/Fpi^8 - (L3*X[1, 5]*X[2, 4]^2)/
   (Fpi^6*X[1, 4]) - (2*L4*X[1, 5]*X[2, 4]^2)/(Fpi^6*X[1, 4]) - 
  (4*L3^2*X[1, 5]^2*X[2, 4]^2)/(Fpi^8*X[1, 4]) - 
  (16*L3*L4*X[1, 5]^2*X[2, 4]^2)/(Fpi^8*X[1, 4]) - 
  (16*L4^2*X[1, 5]^2*X[2, 4]^2)/(Fpi^8*X[1, 4]) - 
  (X[1, 5]*X[2, 4])/(4*Fpi^4*X[2, 5]) - (L3*X[1, 5]^2*X[2, 4])/
   (Fpi^6*X[2, 5]) - (2*L4*X[1, 5]^2*X[2, 4])/(Fpi^6*X[2, 5]) - 
  (L3*X[1, 5]*X[2, 4]^2)/(Fpi^6*X[2, 5]) - (2*L4*X[1, 5]*X[2, 4]^2)/
   (Fpi^6*X[2, 5]) - (4*L3^2*X[1, 5]^2*X[2, 4]^2)/(Fpi^8*X[2, 5]) - 
  (16*L3*L4*X[1, 5]^2*X[2, 4]^2)/(Fpi^8*X[2, 5]) - 
  (16*L4^2*X[1, 5]^2*X[2, 4]^2)/(Fpi^8*X[2, 5]) + 
  (4*L4*X[1, 3]*X[2, 5])/Fpi^6 - (4*L4*X[1, 4]*X[2, 5])/Fpi^6 - 
  (4*L3^2*X[1, 5]*X[2, 4]*X[2, 5])/Fpi^8 - (16*L3*L4*X[1, 5]*X[2, 4]*X[2, 5])/
   Fpi^8 - (16*L4^2*X[1, 5]*X[2, 4]*X[2, 5])/Fpi^8 + X[2, 6]/(4*Fpi^4) + 
  (4*L4*X[1, 4]*X[2, 6])/Fpi^6 + (L3*X[2, 4]*X[2, 6])/Fpi^6 + 
  (2*L4*X[2, 4]*X[2, 6])/Fpi^6 + (16*L3*L4*X[1, 5]*X[2, 4]*X[2, 6])/Fpi^8 + 
  (32*L4^2*X[1, 5]*X[2, 4]*X[2, 6])/Fpi^8 + (4*L3^2*X[2, 4]^2*X[2, 6])/
   Fpi^8 + (16*L3*L4*X[2, 4]^2*X[2, 6])/Fpi^8 + 
  (16*L4^2*X[2, 4]^2*X[2, 6])/Fpi^8 - (X[2, 4]*X[2, 6])/(4*Fpi^4*X[2, 5]) - 
  (4*L4*X[1, 5]*X[2, 4]*X[2, 6])/(Fpi^6*X[2, 5]) - 
  (L3*X[2, 4]^2*X[2, 6])/(Fpi^6*X[2, 5]) - (2*L4*X[2, 4]^2*X[2, 6])/
   (Fpi^6*X[2, 5]) - (16*L3*L4*X[1, 5]*X[2, 4]^2*X[2, 6])/(Fpi^8*X[2, 5]) - 
  (32*L4^2*X[1, 5]*X[2, 4]^2*X[2, 6])/(Fpi^8*X[2, 5]) - 
  (4*L3^2*X[2, 4]*X[2, 5]*X[2, 6])/Fpi^8 - (16*L3*L4*X[2, 4]*X[2, 5]*X[2, 6])/
   Fpi^8 - (16*L4^2*X[2, 4]*X[2, 5]*X[2, 6])/Fpi^8 + (L3*X[2, 6]^2)/Fpi^6 + 
  (2*L4*X[2, 6]^2)/Fpi^6 + (4*L3^2*X[2, 4]*X[2, 6]^2)/Fpi^8 + 
  (16*L3*L4*X[2, 4]*X[2, 6]^2)/Fpi^8 + (16*L4^2*X[2, 4]*X[2, 6]^2)/Fpi^8 - 
  (L3*X[2, 4]*X[2, 6]^2)/(Fpi^6*X[2, 5]) - (2*L4*X[2, 4]*X[2, 6]^2)/
   (Fpi^6*X[2, 5]) - (4*L3^2*X[2, 4]^2*X[2, 6]^2)/(Fpi^8*X[2, 5]) - 
  (16*L3*L4*X[2, 4]^2*X[2, 6]^2)/(Fpi^8*X[2, 5]) - 
  (16*L4^2*X[2, 4]^2*X[2, 6]^2)/(Fpi^8*X[2, 5]) + X[3, 5]/(4*Fpi^4) + 
  (L3*X[1, 3]*X[3, 5])/Fpi^6 + (2*L4*X[1, 3]*X[3, 5])/Fpi^6 + 
  (4*L3^2*X[1, 3]^2*X[3, 5])/Fpi^8 + (16*L3*L4*X[1, 3]^2*X[3, 5])/Fpi^8 + 
  (16*L4^2*X[1, 3]^2*X[3, 5])/Fpi^8 + (4*L4*X[1, 4]*X[3, 5])/Fpi^6 + 
  (L3*X[1, 5]*X[3, 5])/Fpi^6 + (2*L4*X[1, 5]*X[3, 5])/Fpi^6 + 
  (4*L3^2*X[1, 5]^2*X[3, 5])/Fpi^8 + (16*L3*L4*X[1, 5]^2*X[3, 5])/Fpi^8 + 
  (16*L4^2*X[1, 5]^2*X[3, 5])/Fpi^8 + (16*L3*L4*X[1, 5]*X[2, 4]*X[3, 5])/
   Fpi^8 + (32*L4^2*X[1, 5]*X[2, 4]*X[3, 5])/Fpi^8 - 
  (X[1, 5]*X[3, 5])/(4*Fpi^4*X[2, 5]) - (L3*X[1, 5]^2*X[3, 5])/
   (Fpi^6*X[2, 5]) - (2*L4*X[1, 5]^2*X[3, 5])/(Fpi^6*X[2, 5]) - 
  (4*L4*X[1, 5]*X[2, 4]*X[3, 5])/(Fpi^6*X[2, 5]) - 
  (16*L3*L4*X[1, 5]^2*X[2, 4]*X[3, 5])/(Fpi^8*X[2, 5]) - 
  (32*L4^2*X[1, 5]^2*X[2, 4]*X[3, 5])/(Fpi^8*X[2, 5]) - 
  (4*L3^2*X[1, 5]*X[2, 5]*X[3, 5])/Fpi^8 - (16*L3*L4*X[1, 5]*X[2, 5]*X[3, 5])/
   Fpi^8 - (16*L4^2*X[1, 5]*X[2, 5]*X[3, 5])/Fpi^8 + 
  (2*L3*X[2, 6]*X[3, 5])/Fpi^6 + (8*L4*X[2, 6]*X[3, 5])/Fpi^6 + 
  (16*L3*L4*X[1, 3]*X[2, 6]*X[3, 5])/Fpi^8 + 
  (32*L4^2*X[1, 3]*X[2, 6]*X[3, 5])/Fpi^8 + 
  (16*L3*L4*X[1, 5]*X[2, 6]*X[3, 5])/Fpi^8 + 
  (32*L4^2*X[1, 5]*X[2, 6]*X[3, 5])/Fpi^8 + 
  (16*L3*L4*X[2, 4]*X[2, 6]*X[3, 5])/Fpi^8 + 
  (32*L4^2*X[2, 4]*X[2, 6]*X[3, 5])/Fpi^8 - 
  (X[2, 6]*X[3, 5])/(4*Fpi^4*X[2, 5]) - (4*L4*X[1, 5]*X[2, 6]*X[3, 5])/
   (Fpi^6*X[2, 5]) - (4*L4*X[2, 4]*X[2, 6]*X[3, 5])/(Fpi^6*X[2, 5]) - 
  (64*L4^2*X[1, 5]*X[2, 4]*X[2, 6]*X[3, 5])/(Fpi^8*X[2, 5]) - 
  (4*L3^2*X[2, 5]*X[2, 6]*X[3, 5])/Fpi^8 - (16*L3*L4*X[2, 5]*X[2, 6]*X[3, 5])/
   Fpi^8 - (16*L4^2*X[2, 5]*X[2, 6]*X[3, 5])/Fpi^8 + 
  (8*L3^2*X[2, 6]^2*X[3, 5])/Fpi^8 + (32*L3*L4*X[2, 6]^2*X[3, 5])/Fpi^8 + 
  (32*L4^2*X[2, 6]^2*X[3, 5])/Fpi^8 - (L3*X[2, 6]^2*X[3, 5])/
   (Fpi^6*X[2, 5]) - (2*L4*X[2, 6]^2*X[3, 5])/(Fpi^6*X[2, 5]) - 
  (16*L3*L4*X[2, 4]*X[2, 6]^2*X[3, 5])/(Fpi^8*X[2, 5]) - 
  (32*L4^2*X[2, 4]*X[2, 6]^2*X[3, 5])/(Fpi^8*X[2, 5]) + 
  (L3*X[3, 5]^2)/Fpi^6 + (2*L4*X[3, 5]^2)/Fpi^6 + 
  (4*L3^2*X[1, 3]*X[3, 5]^2)/Fpi^8 + (16*L3*L4*X[1, 3]*X[3, 5]^2)/Fpi^8 + 
  (16*L4^2*X[1, 3]*X[3, 5]^2)/Fpi^8 + (4*L3^2*X[1, 5]*X[3, 5]^2)/Fpi^8 + 
  (16*L3*L4*X[1, 5]*X[3, 5]^2)/Fpi^8 + (16*L4^2*X[1, 5]*X[3, 5]^2)/Fpi^8 - 
  (L3*X[1, 5]*X[3, 5]^2)/(Fpi^6*X[2, 5]) - (2*L4*X[1, 5]*X[3, 5]^2)/
   (Fpi^6*X[2, 5]) - (4*L3^2*X[1, 5]^2*X[3, 5]^2)/(Fpi^8*X[2, 5]) - 
  (16*L3*L4*X[1, 5]^2*X[3, 5]^2)/(Fpi^8*X[2, 5]) - 
  (16*L4^2*X[1, 5]^2*X[3, 5]^2)/(Fpi^8*X[2, 5]) + 
  (8*L3^2*X[2, 6]*X[3, 5]^2)/Fpi^8 + (32*L3*L4*X[2, 6]*X[3, 5]^2)/Fpi^8 + 
  (32*L4^2*X[2, 6]*X[3, 5]^2)/Fpi^8 - (L3*X[2, 6]*X[3, 5]^2)/
   (Fpi^6*X[2, 5]) - (2*L4*X[2, 6]*X[3, 5]^2)/(Fpi^6*X[2, 5]) - 
  (16*L3*L4*X[1, 5]*X[2, 6]*X[3, 5]^2)/(Fpi^8*X[2, 5]) - 
  (32*L4^2*X[1, 5]*X[2, 6]*X[3, 5]^2)/(Fpi^8*X[2, 5]) - 
  (4*L3^2*X[2, 6]^2*X[3, 5]^2)/(Fpi^8*X[2, 5]) - 
  (16*L3*L4*X[2, 6]^2*X[3, 5]^2)/(Fpi^8*X[2, 5]) - 
  (16*L4^2*X[2, 6]^2*X[3, 5]^2)/(Fpi^8*X[2, 5]) - 
  (X[1, 3]*X[3, 5])/(4*Fpi^4*X[3, 6]) - (L3*X[1, 3]^2*X[3, 5])/
   (Fpi^6*X[3, 6]) - (2*L4*X[1, 3]^2*X[3, 5])/(Fpi^6*X[3, 6]) - 
  (X[2, 6]*X[3, 5])/(4*Fpi^4*X[3, 6]) - (4*L4*X[1, 3]*X[2, 6]*X[3, 5])/
   (Fpi^6*X[3, 6]) - (L3*X[2, 6]^2*X[3, 5])/(Fpi^6*X[3, 6]) - 
  (2*L4*X[2, 6]^2*X[3, 5])/(Fpi^6*X[3, 6]) - (L3*X[1, 3]*X[3, 5]^2)/
   (Fpi^6*X[3, 6]) - (2*L4*X[1, 3]*X[3, 5]^2)/(Fpi^6*X[3, 6]) - 
  (4*L3^2*X[1, 3]^2*X[3, 5]^2)/(Fpi^8*X[3, 6]) - 
  (16*L3*L4*X[1, 3]^2*X[3, 5]^2)/(Fpi^8*X[3, 6]) - 
  (16*L4^2*X[1, 3]^2*X[3, 5]^2)/(Fpi^8*X[3, 6]) - 
  (L3*X[2, 6]*X[3, 5]^2)/(Fpi^6*X[3, 6]) - (2*L4*X[2, 6]*X[3, 5]^2)/
   (Fpi^6*X[3, 6]) - (16*L3*L4*X[1, 3]*X[2, 6]*X[3, 5]^2)/(Fpi^8*X[3, 6]) - 
  (32*L4^2*X[1, 3]*X[2, 6]*X[3, 5]^2)/(Fpi^8*X[3, 6]) - 
  (4*L3^2*X[2, 6]^2*X[3, 5]^2)/(Fpi^8*X[3, 6]) - 
  (16*L3*L4*X[2, 6]^2*X[3, 5]^2)/(Fpi^8*X[3, 6]) - 
  (16*L4^2*X[2, 6]^2*X[3, 5]^2)/(Fpi^8*X[3, 6]) - 
  (4*L4*X[1, 4]*X[3, 6])/Fpi^6 + (4*L4*X[1, 5]*X[3, 6])/Fpi^6 + 
  (4*L4*X[2, 4]*X[3, 6])/Fpi^6 - (4*L4*X[2, 5]*X[3, 6])/Fpi^6 - 
  (4*L3^2*X[1, 3]*X[3, 5]*X[3, 6])/Fpi^8 - (16*L3*L4*X[1, 3]*X[3, 5]*X[3, 6])/
   Fpi^8 - (16*L4^2*X[1, 3]*X[3, 5]*X[3, 6])/Fpi^8 - 
  (4*L3^2*X[2, 6]*X[3, 5]*X[3, 6])/Fpi^8 - (16*L3*L4*X[2, 6]*X[3, 5]*X[3, 6])/
   Fpi^8 - (16*L4^2*X[2, 6]*X[3, 5]*X[3, 6])/Fpi^8 + X[4, 6]/(4*Fpi^4) + 
  (2*L3*X[1, 3]*X[4, 6])/Fpi^6 + (8*L4*X[1, 3]*X[4, 6])/Fpi^6 + 
  (8*L3^2*X[1, 3]^2*X[4, 6])/Fpi^8 + (32*L3*L4*X[1, 3]^2*X[4, 6])/Fpi^8 + 
  (32*L4^2*X[1, 3]^2*X[4, 6])/Fpi^8 - (X[1, 3]*X[4, 6])/(4*Fpi^4*X[1, 4]) - 
  (L3*X[1, 3]^2*X[4, 6])/(Fpi^6*X[1, 4]) - (2*L4*X[1, 3]^2*X[4, 6])/
   (Fpi^6*X[1, 4]) - (4*L3^2*X[1, 3]*X[1, 4]*X[4, 6])/Fpi^8 - 
  (16*L3*L4*X[1, 3]*X[1, 4]*X[4, 6])/Fpi^8 - 
  (16*L4^2*X[1, 3]*X[1, 4]*X[4, 6])/Fpi^8 + 
  (16*L3*L4*X[1, 3]*X[1, 5]*X[4, 6])/Fpi^8 + 
  (32*L4^2*X[1, 3]*X[1, 5]*X[4, 6])/Fpi^8 - (4*L4*X[1, 3]*X[1, 5]*X[4, 6])/
   (Fpi^6*X[1, 4]) - (16*L3*L4*X[1, 3]^2*X[1, 5]*X[4, 6])/(Fpi^8*X[1, 4]) - 
  (32*L4^2*X[1, 3]^2*X[1, 5]*X[4, 6])/(Fpi^8*X[1, 4]) + 
  (L3*X[2, 4]*X[4, 6])/Fpi^6 + (2*L4*X[2, 4]*X[4, 6])/Fpi^6 + 
  (16*L3*L4*X[1, 3]*X[2, 4]*X[4, 6])/Fpi^8 + 
  (32*L4^2*X[1, 3]*X[2, 4]*X[4, 6])/Fpi^8 - 
  (X[2, 4]*X[4, 6])/(4*Fpi^4*X[1, 4]) - (4*L4*X[1, 3]*X[2, 4]*X[4, 6])/
   (Fpi^6*X[1, 4]) - (4*L3^2*X[1, 4]*X[2, 4]*X[4, 6])/Fpi^8 - 
  (16*L3*L4*X[1, 4]*X[2, 4]*X[4, 6])/Fpi^8 - 
  (16*L4^2*X[1, 4]*X[2, 4]*X[4, 6])/Fpi^8 + 
  (16*L3*L4*X[1, 5]*X[2, 4]*X[4, 6])/Fpi^8 + 
  (32*L4^2*X[1, 5]*X[2, 4]*X[4, 6])/Fpi^8 - (4*L4*X[1, 5]*X[2, 4]*X[4, 6])/
   (Fpi^6*X[1, 4]) - (64*L4^2*X[1, 3]*X[1, 5]*X[2, 4]*X[4, 6])/
   (Fpi^8*X[1, 4]) + (4*L3^2*X[2, 4]^2*X[4, 6])/Fpi^8 + 
  (16*L3*L4*X[2, 4]^2*X[4, 6])/Fpi^8 + (16*L4^2*X[2, 4]^2*X[4, 6])/Fpi^8 - 
  (L3*X[2, 4]^2*X[4, 6])/(Fpi^6*X[1, 4]) - (2*L4*X[2, 4]^2*X[4, 6])/
   (Fpi^6*X[1, 4]) - (16*L3*L4*X[1, 5]*X[2, 4]^2*X[4, 6])/(Fpi^8*X[1, 4]) - 
  (32*L4^2*X[1, 5]*X[2, 4]^2*X[4, 6])/(Fpi^8*X[1, 4]) + 
  (4*L4*X[2, 5]*X[4, 6])/Fpi^6 + (L3*X[2, 6]*X[4, 6])/Fpi^6 + 
  (2*L4*X[2, 6]*X[4, 6])/Fpi^6 + (16*L3*L4*X[1, 3]*X[2, 6]*X[4, 6])/Fpi^8 + 
  (32*L4^2*X[1, 3]*X[2, 6]*X[4, 6])/Fpi^8 + (4*L3^2*X[2, 6]^2*X[4, 6])/
   Fpi^8 + (16*L3*L4*X[2, 6]^2*X[4, 6])/Fpi^8 + 
  (16*L4^2*X[2, 6]^2*X[4, 6])/Fpi^8 + (16*L3*L4*X[1, 3]*X[3, 5]*X[4, 6])/
   Fpi^8 + (32*L4^2*X[1, 3]*X[3, 5]*X[4, 6])/Fpi^8 + 
  (16*L3*L4*X[2, 6]*X[3, 5]*X[4, 6])/Fpi^8 + 
  (32*L4^2*X[2, 6]*X[3, 5]*X[4, 6])/Fpi^8 - 
  (X[1, 3]*X[4, 6])/(4*Fpi^4*X[3, 6]) - (L3*X[1, 3]^2*X[4, 6])/
   (Fpi^6*X[3, 6]) - (2*L4*X[1, 3]^2*X[4, 6])/(Fpi^6*X[3, 6]) - 
  (X[2, 6]*X[4, 6])/(4*Fpi^4*X[3, 6]) - (4*L4*X[1, 3]*X[2, 6]*X[4, 6])/
   (Fpi^6*X[3, 6]) - (L3*X[2, 6]^2*X[4, 6])/(Fpi^6*X[3, 6]) - 
  (2*L4*X[2, 6]^2*X[4, 6])/(Fpi^6*X[3, 6]) - (4*L4*X[1, 3]*X[3, 5]*X[4, 6])/
   (Fpi^6*X[3, 6]) - (16*L3*L4*X[1, 3]^2*X[3, 5]*X[4, 6])/(Fpi^8*X[3, 6]) - 
  (32*L4^2*X[1, 3]^2*X[3, 5]*X[4, 6])/(Fpi^8*X[3, 6]) - 
  (4*L4*X[2, 6]*X[3, 5]*X[4, 6])/(Fpi^6*X[3, 6]) - 
  (64*L4^2*X[1, 3]*X[2, 6]*X[3, 5]*X[4, 6])/(Fpi^8*X[3, 6]) - 
  (16*L3*L4*X[2, 6]^2*X[3, 5]*X[4, 6])/(Fpi^8*X[3, 6]) - 
  (32*L4^2*X[2, 6]^2*X[3, 5]*X[4, 6])/(Fpi^8*X[3, 6]) - 
  (4*L3^2*X[1, 3]*X[3, 6]*X[4, 6])/Fpi^8 - (16*L3*L4*X[1, 3]*X[3, 6]*X[4, 6])/
   Fpi^8 - (16*L4^2*X[1, 3]*X[3, 6]*X[4, 6])/Fpi^8 - 
  (4*L3^2*X[2, 6]*X[3, 6]*X[4, 6])/Fpi^8 - (16*L3*L4*X[2, 6]*X[3, 6]*X[4, 6])/
   Fpi^8 - (16*L4^2*X[2, 6]*X[3, 6]*X[4, 6])/Fpi^8 + (L3*X[4, 6]^2)/Fpi^6 + 
  (2*L4*X[4, 6]^2)/Fpi^6 + (8*L3^2*X[1, 3]*X[4, 6]^2)/Fpi^8 + 
  (32*L3*L4*X[1, 3]*X[4, 6]^2)/Fpi^8 + (32*L4^2*X[1, 3]*X[4, 6]^2)/Fpi^8 - 
  (L3*X[1, 3]*X[4, 6]^2)/(Fpi^6*X[1, 4]) - (2*L4*X[1, 3]*X[4, 6]^2)/
   (Fpi^6*X[1, 4]) - (4*L3^2*X[1, 3]^2*X[4, 6]^2)/(Fpi^8*X[1, 4]) - 
  (16*L3*L4*X[1, 3]^2*X[4, 6]^2)/(Fpi^8*X[1, 4]) - 
  (16*L4^2*X[1, 3]^2*X[4, 6]^2)/(Fpi^8*X[1, 4]) + 
  (4*L3^2*X[2, 4]*X[4, 6]^2)/Fpi^8 + (16*L3*L4*X[2, 4]*X[4, 6]^2)/Fpi^8 + 
  (16*L4^2*X[2, 4]*X[4, 6]^2)/Fpi^8 - (L3*X[2, 4]*X[4, 6]^2)/
   (Fpi^6*X[1, 4]) - (2*L4*X[2, 4]*X[4, 6]^2)/(Fpi^6*X[1, 4]) - 
  (16*L3*L4*X[1, 3]*X[2, 4]*X[4, 6]^2)/(Fpi^8*X[1, 4]) - 
  (32*L4^2*X[1, 3]*X[2, 4]*X[4, 6]^2)/(Fpi^8*X[1, 4]) - 
  (4*L3^2*X[2, 4]^2*X[4, 6]^2)/(Fpi^8*X[1, 4]) - 
  (16*L3*L4*X[2, 4]^2*X[4, 6]^2)/(Fpi^8*X[1, 4]) - 
  (16*L4^2*X[2, 4]^2*X[4, 6]^2)/(Fpi^8*X[1, 4]) + 
  (4*L3^2*X[2, 6]*X[4, 6]^2)/Fpi^8 + (16*L3*L4*X[2, 6]*X[4, 6]^2)/Fpi^8 + 
  (16*L4^2*X[2, 6]*X[4, 6]^2)/Fpi^8 - (L3*X[1, 3]*X[4, 6]^2)/
   (Fpi^6*X[3, 6]) - (2*L4*X[1, 3]*X[4, 6]^2)/(Fpi^6*X[3, 6]) - 
  (4*L3^2*X[1, 3]^2*X[4, 6]^2)/(Fpi^8*X[3, 6]) - 
  (16*L3*L4*X[1, 3]^2*X[4, 6]^2)/(Fpi^8*X[3, 6]) - 
  (16*L4^2*X[1, 3]^2*X[4, 6]^2)/(Fpi^8*X[3, 6]) - 
  (L3*X[2, 6]*X[4, 6]^2)/(Fpi^6*X[3, 6]) - (2*L4*X[2, 6]*X[4, 6]^2)/
   (Fpi^6*X[3, 6]) - (16*L3*L4*X[1, 3]*X[2, 6]*X[4, 6]^2)/(Fpi^8*X[3, 6]) - 
  (32*L4^2*X[1, 3]*X[2, 6]*X[4, 6]^2)/(Fpi^8*X[3, 6]) - 
  (4*L3^2*X[2, 6]^2*X[4, 6]^2)/(Fpi^8*X[3, 6]) - 
  (16*L3*L4*X[2, 6]^2*X[4, 6]^2)/(Fpi^8*X[3, 6]) - 
  (16*L4^2*X[2, 6]^2*X[4, 6]^2)/(Fpi^8*X[3, 6])}


==> anc/README.TXT <==
README file for Supplemental Material for
"Multipositivity Constrains the Chiral Lagrangian",
Clifford Cheung, Jaehoon Jeong, Pyungwon Ko, Alex Pomarol, Grant N. Remmen, Francesco Sciotti

----------------------------------------

The amplitudes appearing in the paper are given in the following .txt file:

ChiralEFTamplitudes.txt (13 KB)

The file is formatted as a list, comprising {four-point, five-point, six-point} amplitudes for the EFT of the NLSM presented in the paper, up through operators at fourth order in the derivative expansion.

The four- and six-point amplitudes are given in terms of planar Mandelstam variables, 
X[i,j] = -(p_{i} + p_{i+1} + ... + p_{j-1})^2,
in mostly-plus metric signature, with all momenta incoming and cyclically labeled.

The five-point amplitude, generated by the anomalous WZW term, is given as a tensorial expression proportional to epsilon_{abcd} p1^a p2^b p3^c p4^d.

The constants Fpi, \[Kappa], L3, and L4 are as defined in text.
